Numerical wetting benchmarks -- advancing the plicRDF-isoAdvector unstructured Volume-of-Fluid (VOF) method

The numerical simulation of wetting and dewetting of geometrically complex surfaces benefits from unstructured numerical methods because they discretize the domain with second-order accuracy. A recently developed unstructured geometric Volume-of-Fluid (VOF) method, the plicRDF-isoAdvector method, is chosen to investigate wetting processes because of its volume conservation property and high computational efficiency. The present work verifies and validates the plicRDF-isoAdvector method for wetting problems. We present four verification studies. The first study investigates the accuracy of the interface advection near walls. The method is further investigated for the spreading of droplets on a flat and a spherical surface, respectively, for which excellent agreement with the reference solutions is obtained. Furthermore, a 2D capillary rise is considered, and a benchmark comparison based on results from previous work is performed. The benchmark suite, input data, and Jupyter Notebooks used in this study are publicly available to facilitate further research and comparison with other numerical codes.

==> build.sh <==
pdflatex article-2019-vof-dgnr.tex
bibtex article-2019-vof-dgnr
pdflatex article-2019-vof-dgnr.tex
pdflatex article-2019-vof-dgnr.tex

